An SMT-Based Approach for Verifying Binarized Neural Networks

Deep learning has emerged as an effective approach for creating modern software systems, with neural networks often surpassing hand-crafted systems. Unfortunately, neural networks are known to suffer from various safety and security issues. Formal verification is a promising avenue for tackling this difficulty, by formally certifying that networks are correct. We propose an SMT-based technique for verifying Binarized Neural Networks - a popular kind of neural network, where some weights have been binarized in order to render the neural network more memory and energy efficient, and quicker to evaluate. One novelty of our technique is that it allows the verification of neural networks that include both binarized and non-binarized components. Neural network verification is computationally very difficult, and so we propose here various optimizations, integrated into our SMT procedure as deduction steps, as well as an approach for parallelizing verification queries. We implement our technique as an extension to the Marabou framework, and use it to evaluate the approach on popular binarized neural network architectures.

==> plots/cactus.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")
require(scales)

option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-c", "--class"), type="character", default=NULL, 
  help="class to break down the result", metavar="character")
);

timeout = 5000
 
opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 

data <- data %>%
         filter(time != timeout) %>%
         group_by(configuration) %>% 
         arrange(time) %>% 
         mutate(rn = row_number()) %>%
         mutate(cumsum=cumsum(time))

data$configuration <- factor(data$configuration, levels=c("all-sbt","all-lp","all","all-ws", "all-polarity"))

number_of_rows <- nrow(data)
print(number_of_rows)

ggplot(data, 
       mapping = aes(x=cumsum, y=rn, color=configuration, shape = configuration)) + 
  geom_line(size=0.3) +
  geom_point(data=data %>% filter(rn == max(rn)), size=2) +
  scale_shape_manual(values = c(7,3,6,0,1)) +
  scale_color_manual(values=c("deepskyblue1","purple2","forestgreen","green2","orange")) +
  theme_light() +
  labs(
    #title = "Solved Instances",
    x = "Accumulated Time (s)",
    y = "Number of Instances Solved",
    linetype = "Solver",
    color = "Solver",
    shape = "Solver"
    ) +
   scale_x_continuous(labels = comma) +
  coord_cartesian(xlim = c(1,140000)) +
  theme(legend.title = element_blank(),
        legend.position = c(0.88, 0.4),
        legend.background = element_rect(fill=alpha('blue', 0)))
ggsave("./cactus.pdf", width = 5, height = 3.2, units = "in")


==> plots/createScatterPlotData.py <==
import sys
import os

toPrint=[]

lines = open(sys.argv[1], 'r').read().split("\n")
toPrint.append("benchmark,result,configuration,time")
configs = lines[0].split(',')[2:]
for line in lines[1:]:
    benchmark = line.split(',')[0]
    result = line.split(',')[1]
    times = line.split(',')[2:]
    for i, config in enumerate(configs):
        toPrint.append("{},{},{},{}".format(benchmark,result,config.replace("_","-"),times[i]))

for line in toPrint:
    print(line)


==> plots/getMeanTime.py <==
import sys
import os

toPrint=[]

lines = open(sys.argv[1], 'r').read().split("\n")
toPrint.append("benchmark,result,configuration,time")
configs = lines[0].split(',')[2:]

sat_time = {}
sat_instance = {}
unsat_time = {}
unsat_instance = {}

for config in configs:
    sat_time[config] = 0
    sat_instance[config] = 0
    unsat_time[config] = 0
    unsat_instance[config] = 0

for line in lines[1:]:
    benchmark = line.split(',')[0]
    result = line.split(',')[1]
    times = line.split(',')[2:]
    for i, config in enumerate(configs):
        if int(times[i]) == 5000:
            continue
        if result == 'sat':
            sat_time[config] += int(times[i])
            sat_instance[config] += 1
        if result == 'unsat':
            unsat_time[config] += int(times[i])
            unsat_instance[config] += 1

print("configuration,#solved,time,#sat,mean sat time,#unsat,mean unsat time")
for config in configs:
    print("{},{},{},{},{},{},{}".format(config,sat_instance[config] + unsat_instance[config],
                                        sat_time[config] + unsat_time[config],
                                        sat_instance[config],
                                        sat_time[config] / sat_instance[config],
                                        unsat_instance[config],
                                        unsat_time[config] / unsat_instance[config]))
    #print()


==> plots/pair-scatter.R <==
library("sjmisc")
library(tidyverse)
library(dplyr)
library(tidyr)
library(gridExtra)
library("optparse")


option_list = list(
  make_option(c("-f", "--file"), type="character", default=NULL, 
  help="dataset file name", metavar="character"),
  make_option(c("-x", "--run1"), type="character", default=NULL, 
  help="name of run 1", metavar="character"),
  make_option(c("-y", "--run2"), type="character", default=NULL, 
  help="name of run 2", metavar="character"),
  make_option(c("-o", "--out"), type="character", default="out.pdf", 
  help="output pdf file name", metavar="character"),
  make_option(c("-l", "--legend"), type="character", default="legend", 
  help="print legend", metavar="character"),
  make_option(c("-c", "--class"), type="character", default=NULL, 
  help="class to break down the result", metavar="character")
);

timeout = 7200
 
opt_parser = OptionParser(option_list=option_list);
opt = parse_args(opt_parser);

data <- read_csv(opt$file) 
data <- data %>% filter(result!="UNKNOWN") %>% mutate(benchmark_to_split=benchmark)
data <- data %>% separate(benchmark_to_split, c("0","1","2","3","4","delta_str","6","7","8"), "_") %>%
     select(benchmark, result, opt$run1, opt$run2, "delta_str")
#data <- data %>% mutate(delta=as.numeric(delta_str))

get_legend<-function(plot){
  tmp <- ggplot_gtable(ggplot_build(plot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)
}

pair <- function(solverA, solverB, hideLegend) {
 sA = str_replace(solverA, "_", "-")
 sB = str_replace(solverB, "_", "-")
 return(ggplot(data, aes_string(y=solverA,x=solverB,shape=opt$class,color=opt$class)) +
   theme_light() +
   geom_point(size = 2, alpha=1.0) +
   scale_shape_manual(values=c(0, 1, 2, 3, 4, 5)) +
   scale_size_manual( values=c(2, 2, 2,1.55,2, 2)) +
   scale_y_continuous(limits=c(1,timeout), trans="log10") +
   scale_x_continuous(limits=c(1,timeout), trans="log10") +
   labs(
     title = sprintf("%s v. %s", str_replace(solverA, "_", "-"), str_replace(solverB, "_", "-")),
     shape = opt$class,
     color = opt$class,
     y = bquote(~bold(.(sA))~" times (s)"),
     x = bquote(~bold(.(sB))~" times (s)")
   ) +
   annotate("segment", x = 1, xend = timeout, y = 1, yend = timeout, size=0.3, linetype=2) +
   annotate("segment", x = 2, xend = timeout, y = 1, yend = timeout/2, size=0.1, linetype=3) +
   annotate("segment", x = 4, xend = timeout, y = 1, yend = timeout/4 , size=0.1, linetype=3) +
   annotate("segment", y = 2, yend = timeout, x = 1, xend = timeout/2, size=0.1, linetype=3) +
   annotate("segment", y = 4, yend = timeout, x = 1, xend = timeout/4 , size=0.1, linetype=3) +
   annotate("segment", y = 1, yend = timeout, x = timeout, xend = timeout , size=0.1, linetype=1) +
   annotate("segment", x = 1, xend = timeout, y = timeout, yend = timeout , size=0.1, linetype=1) +
   annotate("text", y = 3400, x = 1400, label = "2x") +
   annotate("text", y = 3400, x = 600, label = "8x") +
   theme(plot.margin = margin(0.1, 0.1, 0.3,0.1,  unit = "in"),
         legend.position = (if (hideLegend) {"none"} else {"right"})))
}

if ( opt$legend == "legend"){
   a <- pair(opt$run1, opt$run2, FALSE)
   ggsave(a, file=opt$out, height = 3.5, width = 4.4, units = "in")
} else
{
   a <- pair(opt$run1, opt$run2, TRUE)
   ggsave(a, file=opt$out, height = 3.5, width = 3.5, units = "in")
}
